An Alternative Formation Model for Antideuterons from Dark Matter

Antideuterons are a potential messenger for dark matter annihilation or decay in our own galaxy, with very low backgrounds expected from astrophysical processes. The standard coalescence model of antideuteron formation, while simple to implement, is shown to be under considerable strain by recent data from the LHC. We suggest a new empirically based model, with only one free parameter, which is better able to cope with these data, and we explore the consequences of the model for dark matter searches.

==> anc/crossSections.cpp <==
//
// This file contains parameterizations of deuteron production cross sections for nucleon-nucleon processes, as function of nucleon COM momentum difference k.
// 

#include <cmath>
using std::sqrt;
using std::pow;
using std::exp;

// Particle masses (GeV)
const double mn = 0.93956536;   // Neutron
const double mp = 0.93827203;   // Proton
const double md = 1.875612793;  // Deuteron
const double mpic = 0.13957018; // Charged pion
const double mpi0 = 0.1349766;  // Neutral pion

// Fit function used for pion processes
double fitFunc(double x, double a, double b, double c, double d, double e)
{
    return a*pow(x,b)/(pow((c-exp(d*x)),2)+e);
}

// N N -> d pi helper function
double xs_pp_dpip_q(double q)
{
    double eta = q/mpic;
    double a[5] = {0.17, 1.34, 1.77, 0.38, 0.096};    
    return 1e3 * fitFunc(eta, a[0],a[1],a[2],a[3],a[4]);
}

/////////////////////////////////////////////////////////////////
//  Cross section parameterizations                            //
/////////////////////////////////////////////////////////////////

// p n -> d gamma
// Returns cross section in microbarn. k must be in units of GeV.
double xs_pn_dgamma(double k)
{
    double a[12] = {2.3034605532591175,  -93.663463313902028, 2565.3904680353621, 
                    -25594.100560137995, 143513.10872427333,  -503572.89020794741, 
                    1149248.0196165806,  -1723683.9119787284, 1679348.7891145353, 
                    -1019888.5470232342, 349840.35161061864,  -51662.760038375141};
    double b[2]  = {-5.1885266705385051, 2.9195632726211609};
    if(k<1.28)
    {
        double result = 0;        
        for(int i=0;i<12;i++)
        {
            result += a[i] * pow(k,i-1);
        }
        return result;        
    }
    else
    {
        return exp(-b[0]*k -b[1]*k*k);
    }
}
// p n -> d pi0
// Returns cross section in microbarn. k must be in units of GeV.
double xs_pn_dpi0(double k)
{
    double E_CoM = sqrt(mp*mp+0.25*k*k) + sqrt(mn*mn+0.25*k*k);
    double s = E_CoM*E_CoM;
    if(E_CoM < md+mpi0) 
        return 0;
    double q = sqrt(0.25*pow(s+mpi0*mpi0-md*md,2)/s - mpi0*mpi0);
    return 0.5*xs_pp_dpip_q(q);
}
// p n -> d pi+ pi-
// Returns cross section in microbarn. k must be in units of GeV.
double xs_pn_dpippim(double k)
{
    double E_CoM = sqrt(mp*mp+0.25*k*k) + sqrt(mn*mn+0.25*k*k);
    if(E_CoM < md+2*mpic) 
        return 0;    
    double a[10] = {6.46455516e+06, 1.05136338e+01, 1.97924778e+03, 5.36301369e+00, 6.04534114e+05, 2.54935423e+15, 1.65669163e+01, 2.32961298e+07, 1.11937373e+01, 2.86815089e+16};
    return fitFunc(k, a[0],a[1],a[2],a[3],a[4]) + fitFunc(k, a[5],a[6],a[7],a[8],a[9]);    
}
// p n -> d pi0 pi0
// Returns cross section in microbarn. k must be in units of GeV.
double xs_pn_dpi0pi0(double k)
{
    double E_CoM = sqrt(mp*mp+0.25*k*k) + sqrt(mn*mn+0.25*k*k);
    if(E_CoM < md+2*mpi0) 
        return 0;     
    double a[5] = {2.85519622e+06, 1.31114126e+01, 2.96145497e+03, 5.57220777e+00, 1.46051932e+06};
    return fitFunc(k, a[0],a[1],a[2],a[3],a[4]);
}
// p p -> d pi+
// Returns cross section in microbarn. k must be in units of GeV.
double xs_pp_dpip(double k)
{
    double E_CoM = 2*sqrt(mp*mp+0.25*k*k);
    double s = E_CoM*E_CoM;
    if(E_CoM < md+mpic) 
        return 0;
    double q = sqrt(0.25*pow(s+mpic*mpic-md*md,2)/s - mpic*mpic);
    return xs_pp_dpip_q(q);
}
// p p -> d pi+ pi0
// Returns cross section in microbarn. k must be in units of GeV.
double xs_pp_dpippi0(double k)
{
    double E_CoM = 2*sqrt(mp*mp+0.25*k*k);
    if(E_CoM < md+mpic+mpi0) 
        return 0;     
    double a[5] = {5.09870846e+15, 1.65581228e+01, 2.33337076e+07, 1.13304315e+01, 2.86815089e+16};
    return fitFunc(k, a[0],a[1],a[2],a[3],a[4]);    
}
// n n -> d pi-
// Returns cross section in microbarn. k must be in units of GeV.
double xs_nn_dpim(double k)
{
    double E_CoM = 2*sqrt(mn*mn+0.25*k*k);
    double s = E_CoM*E_CoM;
    if(E_CoM < md+mpic) 
        return 0;  
    double q = sqrt(0.25*pow(s+mpic*mpic-md*md,2)/s - mpic*mpic);
    return xs_pp_dpip_q(q);
}
// n n -> d pi- pi0
// Returns cross section in microbarn. k must be in units of GeV.
double xs_nn_dpimpi0(double k)
{
    double E_CoM = 2*sqrt(mn*mn+0.25*k*k);
    if(E_CoM < md+mpic+mpi0) 
        return 0;      
    double a[5] = {5.09870846e+15, 1.65581228e+01, 2.33337076e+07, 1.13304315e+01, 2.86815089e+16};
    return fitFunc(k, a[0],a[1],a[2],a[3],a[4]);   
}

